Confusion limited surveys: using WISE to quantify the rarity of warm dust around Kepler stars

We describe a search for infra-red excess emission from dusty circumstellar material around 180,000 stars observed by the Kepler and WISE missions. This study is motivated by i) the potential to find bright warm disks around planet host stars, ii) a need to characterise the distribution of rare warm disks, and iii) the possible identification of candidates for discovering transiting dust concentrations. We find about 8,000 stars that have excess emission, mostly at 12um. The positions of these stars correlate with the 100um background level so most of the flux measurements associated with these excesses are spurious. We identify 271 stars with plausible excesses by making a 5MJy/sr cut in the IRAS 100um emission. The number counts of these excesses, at both 12 and 22um, have the same distribution as extra-Galactic number counts. Thus, although some excesses may be circumstellar, most can be explained as chance alignments with background galaxies. The one exception is a 22um excess associated with a relatively nearby A-type star that we were able to confirm because the disk occurrence rate is independent of stellar distance. Despite our low detection rate, these results place valuable upper limits on the distribution of large mid-infrared excesses; e.g. fewer than 1:1000 stars have 12um excesses (F_ obs/F_star) larger than a factor of five. In contrast to previous studies, we find no evidence for disks around 1790 stars with candidate planets (we attribute one significant 12um excess to a background galaxy), and no evidence that the disk distribution around planet hosts is different to the bulk population. Higher resolution imaging of stars with excesses is the best way to rule out galaxy confusion and identify more reliable disk candidates among Kepler stars. A similar survey to ours that focusses on nearby stars would be well suited to finding the distribution of rare warm disks.

==> getfigs.sh <==
cp ../figs/iris-fov.eps ./
cp ../figs/cov-w1-1.eps ./
cp ../figs/sens.eps ./
cp ../figs/chihist.eps ./
cp ../figs/abs.eps ./
cp ../figs/sedchi_hist.eps ./
cp ../figs/xs_flux1.eps ./
cp ../figs/xs_hist.eps ./
cp ../figs/w1vsw2.eps ./
cp ../figs/w3xs-fov.eps ./
cp ../figs/conf-w3.eps ./
cp ../figs/conf-w4.eps ./
cp ../figs/gal-w3.eps ./
cp ../figs/gal-w4.eps ./
cp ../figs/cw3.eps ./
cp ../figs/cw4.eps ./
cp ../seds2/KIC7345479.eps ./
cp ../figs/detlim-s.eps ./
cp ../figs/t08-det-lims.eps ./
cp ../figs/detlim-a.eps ./
cp ../figs/s06-det-lims.eps ./
cp ../figs/cum22-sunlike.eps ./
cp ../figs/cum22-astar.eps ./
cp ../figs/cum12-Sunlike.eps ./

